On contention resolution for the hypergraph matching, knapsack, and $k$-column sparse packing problems

The contention resolution framework is a versatile rounding technique used as a part of the relaxation and rounding approach for solving constrained submodular function maximization problems. We apply this framework to the hypergraph matching, knapsack, and $k$-column sparse packing problems. In the hypergraph matching setting, we adapt the technique of Guruganesh, Lee (2018) to non-constructively prove that the correlation gap is at least $\frac{1-e^{-k}}{k}$ and provide a monotone $\left(b,\frac{1-e^{-bk}}{bk}\right)$-balanced contention resolution scheme, generalizing the results of Bruggmann, Zenklusen (2019). For the knapsack problem, we prove that the correlation gap of instances where exactly $k$ copies of each item fit into the knapsack is at least $\frac{1-e^{-2}}{2}$ and provide several monotone contention resolution schemes: a $\frac{1-e^{-2}}{2}$-balanced scheme for instances where all item sizes are strictly bigger than $\frac{1}{2}$, a $\frac{4}{9}$-balanced scheme for instances where all item sizes are at most $\frac{1}{2}$, and a $0.279$-balanced scheme for instances with arbitrary item sizes. For $k$-column sparse packing integer programs, we slightly modify the $\left(2k+o\left(k\right)\right)$-approximation algorithm for $k$-CS-PIP based on the strengthened LP relaxation presented in Brubach et al. (2019) to obtain a $\frac{1}{4k+o\left(k\right)}$-balanced contention resolution scheme and hence a $\left(4k+o\left(k\right)\right)$-approximation algorithm for $k$-CS-PIP based on the natural LP relaxation.

==> wolfram/_thesis_graphs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89006,       1829]
NotebookOptionsPosition[     87365,       1797]
NotebookOutlinePosition[     87707,       1812]
CellTagsIndexPosition[     87664,       1809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Line", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.767378842951672*^9, 3.7673788660622807`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2b22bb42-6729-4bd5-aa0f-56709b397b19"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"funcG", "[", 
    RowBox[{"s_", ",", "n_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"CDF", "[", 
         RowBox[{
          RowBox[{"BinomialDistribution", "[", 
           RowBox[{"n", ",", 
            RowBox[{"x", "/", "n"}]}], "]"}], ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ")"}], "/", "x"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7916074661290207`*^9, 3.791607520758914*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"24b1275b-8501-4029-b9c9-167e10dfea35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"funcF", "[", 
    RowBox[{"s_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"CDF", "[", 
         RowBox[{
          RowBox[{"PoissonDistribution", "[", "x", "]"}], ",", "j"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}], ")"}], "/", "x"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.791607608068804*^9, 3.791607633478799*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"357b8a2c-7eb6-4ba4-9798-d3ec5e68d006"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"funcF2", "[", 
    RowBox[{"s_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "s"}], ")"}], "*", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"s", "+", "1"}], ",", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "1"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "1"}], "]"}]}]}]}], ")"}], "/", "x"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.79160800515862*^9, 3.7916080601190434`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ca4f8a64-aa5f-4fc6-837c-08e3a99b19c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pltgf", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"funcG", "[", 
       RowBox[{"3", ",", "4", ",", "x"}], "]"}], ",", 
      RowBox[{"funcG", "[", 
       RowBox[{"3", ",", "8", ",", "x"}], "]"}], ",", 
      RowBox[{"funcG", "[", 
       RowBox[{"3", ",", "16", ",", "x"}], "]"}], ",", 
      RowBox[{"funcF", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", "\"\<\[Lambda]\>\"", "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<G(3,4,\[Lambda])\>\"", ",", "\"\<G(3,8,\[Lambda])\>\"", ",", 
       "\"\<G(3,16,\[Lambda])\>\"", ",", "\"\<F(3,\[Lambda])\>\""}], "}"}]}], 
    ",", 
    RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.791607527778942*^9, 3.791607605962512*^9}, {
   3.7916076442289677`*^9, 3.791607697368669*^9}, {3.7916078066993537`*^9, 
   3.79160784407908*^9}, 3.7916081363889914`*^9, {3.791608282768753*^9, 
   3.7916082849687586`*^9}, {3.791639218946621*^9, 3.791639239116476*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"92791f44-29b6-4620-b51c-382694241792"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k4VO0bB3BbmiSj0mILWd5Ckoo30X2iXqLlZ6lQSLaEUqmEYhSliGrs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          "]]}, Annotation[#, "Charting`Private`Tag$1139#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1mk4VV0bB3BTSOVQFEqSoUR4PUWJ7l0qc08ZEkpkKoqKSkooRzJEJSRT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          "]]}, Annotation[#, "Charting`Private`Tag$1139#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk0VWsbAHAhMzuu7o0ImRqEJqR4doO4qC9DoUHK0CChVOhShBSKEoky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          "]]}, Annotation[#, "Charting`Private`Tag$1139#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Xk8lGsUB3BLalIMouJaspYSroRcnDcqQt2yFIXsQraoVPfSCCl72SqV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          "]]}, Annotation[#, "Charting`Private`Tag$1139#4"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.6630007239498884}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Lambda]\"", TraditionalForm], None}, 
     AxesOrigin -> {0, 0.6630007239498884}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 3.999999918367347}, {0.6630007239498884, 
      1.0000000002508005`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"G(3,4,\[Lambda])\"", "\"G(3,8,\[Lambda])\"", "\"G(3,16,\[Lambda])\"",
        "\"F(3,\[Lambda])\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7916075566590137`*^9, {3.7916075889089775`*^9, 3.7916075951089163`*^9}, {
   3.791607636694008*^9, 3.7916076501290846`*^9}, 3.791607845138811*^9, 
   3.7916082063986907`*^9, 3.791608371528207*^9, 3.791609746737607*^9, 
   3.79163917589637*^9, {3.7916392398661504`*^9, 3.791639255287478*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"fee47a39-8b09-4085-9658-12119ab585ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<pltgf.eps\>\"", ",", "pltgf", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.76882643977094*^9, {3.7916082882285185`*^9, 3.791608294134035*^9}, {
   3.7916083615689273`*^9, 3.791608361798704*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e5a70136-979e-4c29-b128-98d1e9ef62db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pltf1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"funcF2", "[", 
      RowBox[{"k", ",", 
       RowBox[{"k", "+", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", "\"\<\[Lambda]\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<F(\[Lambda],\[Lambda]+1)\>\"", "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thin"}], "}"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pltf2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"funcF", "[", 
        RowBox[{"k", ",", 
         RowBox[{"k", "+", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<F(k,k+1)\>\"", "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick"}], "}"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pltff", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pltf1", ",", "pltf2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7916078874786134`*^9, 3.791607911214328*^9}, {
  3.7916079919786425`*^9, 3.7916080015087776`*^9}, {3.7916080653087378`*^9, 
  3.791608190419074*^9}, {3.791608300988536*^9, 3.7916083017989755`*^9}, {
  3.7916097320193653`*^9, 3.7916097351504188`*^9}, {3.791638811612161*^9, 
  3.791638845071686*^9}, {3.791639014486526*^9, 3.791639014876404*^9}, {
  3.7916392268864346`*^9, 3.791639233726116*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3e4dd280-ea1b-4dd4-8531-7adcf5d3746f"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny]], 
          
          LineBox[{{1.0000001836734693`, 0.432332399216273}, {
           1.0027604612850367`, 0.43294526387449395`}, {1.0055207388966039`, 
           0.4335565236558481}, {1.0110412941197384`, 0.43477425462844166`}, {
           1.0220824045660073`, 0.4371907425114922}, {1.0441646254585453`, 
           0.44194923528454505`}, {1.0883290672436214`, 0.451179147947121}, {
           1.1766579508137736`, 0.4685709665490621}, {1.3681752137691279`, 
           0.5020478361023416}, {1.5470009521313688`, 0.5290016669659978}, {
           1.7223188393698843`, 0.5521844949227988}, {1.9124962224234499`, 
           0.5743661409392153}, {1.9971301020408163`, 0.5833905277690923}}], 
          
          LineBox[{{2.0028698979591835`, 0.5839853811329662}, {
           2.2823274351594045`, 0.61059822885365}, {2.4711649383111816`, 
           0.6263208003996478}, {2.6473109168698454`, 0.6396251501109594}, {
           2.838316391243559, 0.6527750385107808}, {3.0000000000000004`, 
           0.6629618033948176}, {3.0166303410241597`, 0.6640095866256436}, {
           3.191436439681035, 0.6741691477849611}, {3.3811020341529603`, 
           0.6843501572304076}, {3.5580761040317723`, 0.6931497674406469}, {
           3.749909669725634, 0.7020110745884101}, {3.938235384295771, 
           0.7100992951007689}, {3.9971301020408165`, 0.7125148960438112}}], 
          
          LineBox[{{4.002869897959184, 0.7127475573543921}, {
           4.304363260064868, 0.7243249601291276}, {4.482165421263828, 
           0.7306105916198637}, {4.674827078277839, 0.7370189290551955}, {
           4.863980884168124, 0.7429402776686835}, {4.997130102040816, 
           0.7469063901108659}}], 
          
          LineBox[{{5.002869897959184, 0.7470738029713494}, {
           5.2317649425775175`, 0.7535237207523252}, {5.410395195096626, 
           0.7582693389953804}, {5.585517596492009, 0.762697335034711}, {
           5.775499493702442, 0.7672688987391282}, {5.952789866319763, 
           0.7713332422162615}, {5.997130102040816, 0.7723209685175859}}], 
          
          LineBox[{{6.002869897959184, 0.772448013080853}, {6.333581752060778,
            0.7794677986934285}, {6.509532244776309, 0.7829775835933758}, {
           6.70034223330689, 0.7866222738645151}, {6.878460697244359, 
           0.7898827837013592}, {6.997130102040816, 0.7919834509559825}}], 
          
          LineBox[{{7.002869897959184, 0.7920836556747559}, {
           7.242541418686894, 0.7961572736421194}, {7.419320002722574, 
           0.7990300929937576}, {7.610958082573304, 0.8020263671512033}, {
           7.7899046378309205`, 0.8047198394503889}, {7.965343341964811, 
           0.8072682596805889}, {7.997130102040816, 0.807720613381342}}], 
          
          LineBox[{{8.002869897959183, 0.8078019958159217}, {
           8.333248217269581, 0.8123373928571364}, {8.52571438844046, 
           0.8148516232398172}, {8.714672708487612, 0.8172346996746657}, {
           8.890939503941652, 0.819385520199449}, {8.997130102040817, 
           0.8206491125644276}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQ7XfwtGYFo5LDr8dbDvo7v7J3OpkcktCq5BA6eaH/
vOhX9ksOrYv8cE/JYVaF9NLW7Ff2Erdfccg4KDtk6zF/cKx5Zf/okoP5iVnK
DqZVplcyul/Zz9PwFoudo+zwLPhi/WogP7Iu9OvHucoOCnNfKL0D8i9oZm2W
Xqjs0F88wb+455X9vobJ+vnLlR0enfrqVNv7yn623jN1sS3KDlEJsyb397+y
D+nqlkg5q+wQ+MD7xdrJr+wFHkz9/uOcssPDnNVt74H806YLrvVeUHa4qblX
xnAK0P0Pt0zZflnZIfbtX/0tQL6BxT0B7lvKDru7lT/vnPrKnueZAeemZ8oO
mRqlbw9Pf2V/wtr6hdsLoPqkA+ysM17ZN090PX77pbLDwYobkm5A/i+bqFbW
t8oO+66Wqp4A8l9MbmaM/KzscLh48q3TM4Hh87L3wdsvyg6l24s388x6ZR9v
P2N/0zdlh2WMei2+QP61V2tq1/xUdvhlas57Hsif5LA9xvG3soNBaudR/tmv
7P2mHbS+9kfZQUx1T2kAkM/15rRU9j8gX/yi7EQg/6jjtZ///ys76Nw5ufci
kA8AwhHaPg==
           "]]}, 
         Annotation[#, 
          "Charting`Private`Tag$3741#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}}, \
{{}, {{{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]], 
         PointBox[{{1., 0.43233235838169365`}, {2., 0.5836882193868934}, {3., 
          0.6630007152785127}, {4., 0.7126312872451918}, {5., 
          0.7469901325127886}, {6., 0.7723845140183334}, {7., 
          0.7920335692352773}, {8., 0.8077613160263016}, {9., 
          0.8206829357260519}, {10., 0.8315209127441279}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]]}, {}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]]}, {}}}, {{}, {}}}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.432332399216273}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Lambda]\"", TraditionalForm], None}, 
     AxesOrigin -> {0, 0.432332399216273}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 9.99999981632653}, {0.432332399216273, 
      0.8315209109122228}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"F(\[Lambda],\[Lambda]+1)\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Tiny]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Tiny]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Tiny", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"F(k,k+1)\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "False", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7916079116491117`*^9, {3.791608079448908*^9, 3.791608140578541*^9}, {
   3.7916081747288303`*^9, 3.7916081908489323`*^9}, 3.791608373988659*^9, 
   3.791609747654191*^9, 3.791639176756359*^9, {3.7916392341364975`*^9, 
   3.7916392558563023`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"235dd66b-bc2a-45c0-b5ed-ab8696dfe91e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<pltff.eps\>\"", ",", "pltff", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.76882643977094*^9, {3.791608296528929*^9, 3.7916082989488363`*^9}, {
   3.7916083570540743`*^9, 3.7916083571887655`*^9}, {3.791608388528517*^9, 
   3.7916083893587785`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f09278a3-32b6-4cc1-8f86-b7469a001480"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"funcS", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"k", "/", 
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"k", "+", "1"}], ",", 
       RowBox[{"k", "+", "1"}]}], "]"}], "/", 
     RowBox[{"Gamma", "[", 
      RowBox[{"k", "+", "2"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7916385205254145`*^9, 3.7916385227056713`*^9}, {
  3.791638604745434*^9, 3.791638610985525*^9}, {3.791638755696607*^9, 
  3.791638775839512*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"11e2f62d-4b79-4e2b-a6ae-685f938cb091"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pltrlbf1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"funcS", "[", "k", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", "\"\<\[Lambda]\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{
      "{", "\"\<\!\(\*FractionBox[\(\[Lambda]\), \(\[Lambda] + \
1\)]\)+\!\(\*FractionBox[\(\[CapitalGamma] \((\[Lambda] + 1, \[Lambda] + 1)\)\
\), \(\[CapitalGamma] \((\[Lambda] + 2)\)\)]\)\>\"", "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thin"}], "}"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pltrlbf2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"funcS", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{
      "{", "\"\<\!\(\*FractionBox[\(k\), \(k + 1\)]\)+\!\(\*FractionBox[\(\
\[CapitalGamma] \((k + 1, k + 1)\)\), \(\((k + 1)\)!\)]\)\>\"", "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick"}], "}"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pltrlbf", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pltrlbf1", ",", "pltrlbf2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7916078874786134`*^9, 3.791607911214328*^9}, {
   3.7916079919786425`*^9, 3.7916080015087776`*^9}, {3.7916080653087378`*^9, 
   3.791608190419074*^9}, {3.791608300988536*^9, 3.7916083017989755`*^9}, {
   3.7916097320193653`*^9, 3.7916097351504188`*^9}, {3.791638811612161*^9, 
   3.7916388733912272`*^9}, 3.791638911772027*^9, {3.791638964931565*^9, 
   3.791639022716689*^9}, {3.791639244911126*^9, 3.7916392465764623`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"83d4e7c8-94ec-4147-b497-6e8c958855cc"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Thickness[Tiny]], 
          LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAA2PFNMQAA8D91BDMNAH/mP8YOr41O
C/A/R7ni252C5j+zKxDqnBbwP4ArH/s4huY/jmXSojkt8D9RHAk3Z43mP0PZ
VhRzWvA/v28+9qOb5j+uwF/35bTwP5QhbhGht+Y/hY9xvctp8T91FWXjvO3m
PzItlUmX0/I/RlnzMAhT5z8CbjQb2d/yP/dhBf9PVuc/0q7T7Brs8j+fHNFg
lVnnP3EwEpCeBPM/6m0s6hhg5z+wM4/WpTXzPwKqPF0Dbec/LjqJY7SX8z9M
w9wCaIbnPypHfX3RW/Q/3CmXgYG35z8hYWWxC+T1P2rq7zR0E+g/u48EEoTA
+D/26V2kxqvoP6QNBjOejvs/6+mpN8os6T8ihJCjlZn+PweO60Njpuk/AQAA
AAAAAEDEmlbtYtfpP6b6dIZIuABANHKB2sUJ6j+FL+biNEICQGYqCeDRaOo/
DIyIH/LEA0C9HfT/c7vqP+llklixLQVAkkHMm38A6z8QvGA537QGQKZ7Mh3q
Q+s/x/rQWB/6B0AG6/Fl3XbrP+JnxUU=
           "]], 
          
          LineBox[{{3.0028698979591835`, 0.8584750316321579}, {
           3.191436439681035, 0.8652029374545882}, {3.3811020341529603`, 
           0.8713631447149103}, {3.5580761040317723`, 0.8766310771234457}, {
           3.749909669725634, 0.8818812520651739}, {3.938235384295771, 
           0.8866239222586156}, {4.000000000000001, 0.8880646033064368}, {
           4.113869574272794, 0.8907206505546518}, {4.304363260064868, 
           0.894846217861998}, {4.482165421263828, 0.8984290107295575}, {
           4.674827078277839, 0.9020488889387608}, {4.863980884168124, 
           0.9053634340184704}, {4.997130102040816, 0.9075668943824283}}], 
          
          LineBox[{{5.002869897959184, 0.9076596068398854}, {
           5.2317649425775175`, 0.9112129191841497}, {5.410395195096626, 
           0.9138037561250811}, {5.585517596492009, 0.9162027605830148}, {
           5.775499493702442, 0.9186604991899279}, {5.952789866319763, 
           0.9208289775897288}, {5.997130102040816, 0.9213535758472786}}], 
          
          LineBox[{{6.002869897959184, 0.92142098299608}, {6.333581752060778, 
           0.925121002620384}, {6.509532244776309, 0.9269525838743671}, {
           6.70034223330689, 0.9288413109472172}, {6.878460697244359, 
           0.9305193145925899}, {6.997130102040816, 0.9315945060054651}}], 
          
          LineBox[{{7.002869897959184, 0.9316456774412873}, {
           7.242541418686894, 0.9337168594600758}, {7.419320002722574, 
           0.9351667182875001}, {7.610958082573304, 0.9366692140897326}, {
           7.7899046378309205`, 0.938011320437049}, {7.965343341964811, 
           0.939273593921421}, {7.997130102040816, 0.939496876648643}}], 
          
          LineBox[{{8.002869897959183, 0.939537022245396}, {8.333248217269581,
            0.9417621837995611}, {8.52571438844046, 0.9429853218751068}, {
           8.714672708487612, 0.944137695263834}, {8.890939503941652, 
           0.9451718686771909}, {8.997130102040817, 0.9457768057611218}}], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQ7XfwtGYFo5KDpdnLBkGXd/ZOJ5NDElqVHJ7XZe5d
7P/OfsmhdZEf7ik5TF6mk6kZ/s5e4vYrDhkHZYerh6Yxcca/s390ycH8xCxl
h/J7U60U0t7Zz9PwFoudo+zAv0480h7Ij6wL/fpxrrKDse2bojgg/4Jm1mbp
hcoOq09PnDEHyN/XMFk/f7myg8Tn16sl0t/Zz9Z7pi62Rdnh2Oajn/kz3tmH
dHVLpJxVdpgi7Mn/O/OdvcCDqd9/nFN2eMKoOksy6539adMF13ovKDuoLStR
sADynR5umbL9srLDD6li+VIg38DingD3LWWHlnccz98B+TzPDDg3PVN2OMlZ
Ofdh9jv7E9bWL9xeKDv4fOF48B/Ib57oevz2S2WHwDkycnI57+x/2US1sr5V
diiSudwTBeS/mNzMGPlZ2YFt0gyTy0D+kpe9D95+UXaok08K/gjkx9vP2N/0
TdlBJmh7Ln/uO/trr9bUrvmp7CA8lWOqN5A/yWF7jONvZYe7s9kWZQL5ftMO
Wl/7o+yw3mTKqnYgn+vNaansf8oOrFGb1i0F8o86Xvv5/z8wfNiS1h0G8gGQ
cc8M
           "]]}, 
         Annotation[#, 
          "Charting`Private`Tag$3928#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}}, \
{{}, {{{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]], 
         PointBox[{{1., 0.703002924854919}, {2., 0.8077300270422811}, {3., 
          0.8583675300916772}, {4., 0.8880986570130425}, {5., 
          0.9076132735607685}, {6., 0.9213872936926712}, {7., 
          0.9316201011858743}, {8., 0.9395169560358243}, {9., 
          0.9457929714471852}, {10., 0.9508989729721533}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]]}, {}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1], 
          Thickness[Large]]}, {}}}, {{}, {}}}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0.7030029542730875}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Lambda]\"", TraditionalForm], None}, 
     AxesOrigin -> {0, 0.7030029542730875}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 9.99999981632653}, {0.7030029542730875, 
      0.9508989721218226}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*FractionBox[\\(\[Lambda]\\), \\(\[Lambda] + \
1\\)]\\)+\\!\\(\\*FractionBox[\\(\[CapitalGamma] \\((\[Lambda] + 1, \[Lambda] \
+ 1)\\)\\), \\(\[CapitalGamma] \\((\[Lambda] + 2)\\)\\)]\\)\""}, "LineLegend",
           DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Tiny]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Tiny]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Tiny", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*FractionBox[\\(k\\), \\(k + \
1\\)]\\)+\\!\\(\\*FractionBox[\\(\[CapitalGamma] \\((k + 1, k + 1)\\)\\), \\(\
\\((k + 1)\\)!\\)]\\)\""}, "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "False", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.79163916221624*^9, 3.7916391788960648`*^9}, 
   3.791639256356271*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a2d824dc-d034-4a52-84e5-46327fa4dba0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<pltrlbf.eps\>\"", ",", "pltrlbf", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.791638591755478*^9, 3.791638595015643*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9e729729-7912-4946-b410-b9ab13da7cd6"]
},
WindowSize->{919, 1016},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 444, 11, 84, "Input",ExpressionUUID->"2b22bb42-6729-4bd5-aa0f-56709b397b19"],
Cell[1005, 33, 711, 20, 35, "Input",ExpressionUUID->"24b1275b-8501-4029-b9c9-167e10dfea35"],
Cell[1719, 55, 641, 19, 35, "Input",ExpressionUUID->"357b8a2c-7eb6-4ba4-9798-d3ec5e68d006"],
Cell[2363, 76, 912, 28, 60, "Input",ExpressionUUID->"ca4f8a64-aa5f-4fc6-837c-08e3a99b19c2"],
Cell[CellGroupData[{
Cell[3300, 108, 1279, 29, 84, "Input",ExpressionUUID->"92791f44-29b6-4620-b51c-382694241792"],
Cell[4582, 139, 38403, 720, 286, "Output",ExpressionUUID->"fee47a39-8b09-4085-9658-12119ab585ec"]
}, Open  ]],
Cell[43000, 862, 401, 8, 35, "Input",ExpressionUUID->"e5a70136-979e-4c29-b128-98d1e9ef62db"],
Cell[CellGroupData[{
Cell[43426, 874, 1943, 48, 132, "Input",ExpressionUUID->"3e4dd280-ea1b-4dd4-8531-7adcf5d3746f"],
Cell[45372, 924, 19313, 389, 290, "Output",ExpressionUUID->"235dd66b-bc2a-45c0-b5ed-ab8696dfe91e"]
}, Open  ]],
Cell[64700, 1316, 456, 9, 35, "Input",ExpressionUUID->"f09278a3-32b6-4cc1-8f86-b7469a001480"],
Cell[65159, 1327, 656, 18, 35, "Input",ExpressionUUID->"11e2f62d-4b79-4e2b-a6ae-685f938cb091"],
Cell[CellGroupData[{
Cell[65840, 1349, 2145, 49, 232, "Input",ExpressionUUID->"83d4e7c8-94ec-4147-b497-6e8c958855cc"],
Cell[67988, 1400, 19030, 386, 286, "Output",ExpressionUUID->"a2d824dc-d034-4a52-84e5-46327fa4dba0"]
}, Open  ]],
Cell[87033, 1789, 328, 6, 35, "Input",ExpressionUUID->"9e729729-7912-4946-b410-b9ab13da7cd6"]
}
]
*)


